Causality, Redshift, and Matching-Scale Cancellation for Reflective Black-Hole Horizons

The Boltzmann flux reflectivity used in quantum-horizon models does not by itself define a causal black-hole boundary response. We study two related questions for stationary Schwarzschild scattering. First, a classical Hardy-space condition excludes an exact Boltzmann modulus on the entire positive frequency axis for any nonzero bounded causal reflection amplitude at a fixed matching plane. We construct causal completions that preserve the modulus on any prescribed finite band. Second, we prove a low-frequency outer-phase expansion for a class of completions with fixed profiles and a common Boltzmann slope, including an exact-band completion and a smooth crossover completion. The logarithmic coefficient is common to this class, while the linear constant is an explicit functional of the completion. When the fixed proper-frame cutoff is redshifted to the matching surface and the local temperature is the Tolman redshift of the Hawking temperature, the outer phase cancels the leading logarithmic dependence of the propagation phase on the matching distance. The geometric remainder is quadratic in the proper distance, while a separate dispersive remainder depends on the completion. This is a low-energy comparison of specified response families, not an exact matching invariance or a phase fixed by causality alone. In an axial Schwarzschild example at a fixed matching plane, accounting for the predicted linear-delay difference reduces the maximum relative cavity-factor difference between two cutoffs from about $21\%$ to $0.11\%$ on the sampled frequency band. A passive quantum completion supplies the associated absorption-noise relation and checks the consistency of the asymptotic output.

==> anc/README.txt <==
Numerical reproduction code
===========================

Paper:
Causality, Redshift, and Matching-Scale Cancellation for Reflective
Black-Hole Horizons
Masahiro Kaminaga

Program:
  generate_bhmap15_figures.py

Purpose
-------
This script reproduces the numerical results and figures in the paper.
In particular, it generates Figures 3, 4, 5, and 6, together with
numerical validation results and data for the cutoff comparison.

Requirements
------------
Python 3.10 or later is recommended. The script uses these packages:
  NumPy, SciPy, Matplotlib, Pillow

Install the dependencies, for example, with:
  python -m pip install numpy scipy matplotlib pillow

The script was tested with Python 3.13.5, NumPy 2.3.5, SciPy 1.17.0,
Matplotlib 3.10.8, and Pillow 12.3.0. These are tested versions, not
strict version requirements.

How to run
----------
After extracting the arXiv submission archive, run from its top-level
directory:

  python anc/generate_bhmap15_figures.py

For the additional outer-boundary, inner-boundary, and frequency-grid
sensitivity checks described in Appendix G, run:

  python anc/generate_bhmap15_figures.py --verify-boundaries

The optional checks require additional computation time. No external
data files are required. All generated files are written to the same
directory as the Python script (the anc/ directory in this archive).

Generated figures
-----------------
Figure 3: black_hole_encoding_boltzmann_uv15.png
Figure 4: black_hole_encoding_quantum_noise15.png
Figure 5: black_hole_encoding_uv_phase15.pdf
          (also generates a PNG version)
Figure 6: black_hole_encoding_response15.png

The ready-made figure files used to compile the paper are included in
the top-level directory of the arXiv submission archive. To substitute
newly generated figures, copy the corresponding files from anc/ to the
top-level directory and compile the TeX source again.

Figure 1 (black_hole_channel_schematic.pdf) is a separate schematic.
Figure 2 is generated directly by PGFPlots commands in the TeX source.
Neither Figure 1 nor Figure 2 is generated by this Python script.

Generated data and checks
-------------------------
bhmap15_uv_spectra.csv          Cutoff-dependent phases and cavity data
bhmap15_phase_crossings.csv     Constructive phase-crossing frequencies
bhmap15_cutoff_table.csv        Data for the cutoff comparison table
bhmap15_validation.json        Numerical consistency and precision checks

The validation JSON includes the barrier flux-conservation defect,
the full-channel commutator/unitarity defect, phase-formula checks,
and delay-comparison metrics. With --verify-boundaries, it also
includes boundary-position and frequency-grid sensitivity results.

Numerical setup
---------------
The script uses geometrized units with M = 1. The axial Schwarzschild
barrier is integrated using SciPy's DOP853 solver, with relative and
absolute tolerances of 2e-9 and 2e-11. The baseline scattering grid
has 301 frequencies in 0.15 <= M*omega <= 0.60. Figure 3 uses 500
frequencies in 0.002 <= M*omega <= 0.60. Further definitions and
numerical checks are provided in the paper, particularly Appendix G.


==> anc/generate_bhmap15_figures.py <==
"""Reproduce figures and numerical checks for BlackHoleEncodingMap15.tex.

Run: python generate_bhmap15_figures.py
Optional numerical sensitivity checks: add --verify-boundaries.
Dependencies: NumPy, SciPy, Matplotlib. Units: M=1.
All output files are written beside this script.
"""
import argparse
import csv
import io
import json
import os
from pathlib import Path
from PIL import Image

import numpy as np

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from scipy.integrate import quad, solve_ivp
from scipy.special import lambertw
from scipy.interpolate import CubicSpline
from scipy.optimize import brentq


OMEGA = 0.35
GAMMA = 0.060
RHO = 0.58
X0 = -30.0
X_PLUS = 140.0
X_MINUS = -50.0


def radius_from_tortoise(x):
    return 2.0 * (1.0 + lambertw(np.exp(x / 2.0 - 1.0)).real)


def regge_wheeler_potential(x):
    radius = radius_from_tortoise(x)
    lapse = 1.0 - 2.0 / radius
    return lapse * (6.0 / radius**2 - 6.0 / radius**3)


def barrier_amplitudes(frequencies):
    count = frequencies.size
    initial_psi = np.exp(1j * frequencies * X_PLUS)
    initial_derivative = 1j * frequencies * initial_psi
    initial_data = np.concatenate((initial_psi, initial_derivative))

    def system(x, data):
        psi = data[:count]
        derivative = data[count:]
        second_derivative = (
            regge_wheeler_potential(x) - frequencies**2
        ) * psi
        return np.concatenate((derivative, second_derivative))

    solution = solve_ivp(
        system,
        (X_PLUS, X_MINUS),
        initial_data,
        method="DOP853",
        rtol=2.0e-9,
        atol=2.0e-11,
    )
    if not solution.success:
        raise RuntimeError(solution.message)
    psi = solution.y[:count, -1]
    derivative = solution.y[count:, -1]
    b_out = 0.5 * np.exp(-1j * frequencies * X_MINUS) * (
        psi + derivative / (1j * frequencies)
    )
    b_in = 0.5 * np.exp(1j * frequencies * X_MINUS) * (
        psi - derivative / (1j * frequencies)
    )
    return b_in / b_out, 1.0 / b_out


def horizon_reflectivity(frequencies):
    denominator = (
        OMEGA**2
        + GAMMA**2
        - frequencies**2
        - 2j * GAMMA * frequencies
    )
    return RHO * 2.0 * GAMMA * OMEGA / denominator


def transfer_data(frequencies):
    barrier_reflection, barrier_transmission = barrier_amplitudes(frequencies)
    horizon_reflection = horizon_reflectivity(frequencies)
    phase = np.exp(-1j * frequencies * X0)
    denominator = (
        1.0 - barrier_reflection * horizon_reflection * phase**2
    )
    common_filter = barrier_transmission * phase / denominator
    coherent = common_filter * horizon_reflection
    loss_power = (
        np.abs(common_filter) ** 2
        * (1.0 - np.abs(horizon_reflection) ** 2)
    )

    reflection_infinity = -(
        barrier_transmission
        * np.conjugate(barrier_reflection)
        / np.conjugate(barrier_transmission)
    )
    transmission_in = barrier_transmission * phase
    total_reflection = (
        reflection_infinity + coherent * transmission_in
    )

    barrier_flux_defect = np.max(
        np.abs(
            np.abs(barrier_reflection) ** 2
            + np.abs(barrier_transmission) ** 2
            - 1.0
        )
    )
    channel_defect = np.max(
        np.abs(np.abs(total_reflection) ** 2 + loss_power - 1.0)
    )
    return (
        barrier_reflection,
        barrier_transmission,
        horizon_reflection,
        coherent,
        total_reflection,
        loss_power,
        barrier_flux_defect,
        channel_defect,
    )


def save_plot(figure, filename):
    # Build and validate all bytes before replacing a figure on disk.
    stream = io.BytesIO()
    figure.savefig(stream, format="png", dpi=320, bbox_inches="tight")
    data = stream.getvalue()
    Image.open(io.BytesIO(data)).verify()
    temporary = Path(str(filename) + ".tmp")
    with temporary.open("wb") as handle:
        handle.write(data)
        handle.flush()
        os.fsync(handle.fileno())
    temporary.replace(filename)


def set_plot_style():
    plt.rcParams.update(
        {
            "font.family": "serif",
            "font.size": 10,
            "axes.labelsize": 11,
            "legend.fontsize": 9,
            "xtick.direction": "in",
            "ytick.direction": "in",
            "xtick.top": True,
            "ytick.right": True,
        }
    )


def save_response_plot(
    frequencies,
    transmission,
    reflection,
    coherent,
    total_reflection,
    loss_power,
):
    figure, axes = plt.subplots(
        2,
        1,
        figsize=(6.3, 6.1),
        sharex=True,
        gridspec_kw={"hspace": 0.08},
    )
    upper, lower = axes
    upper.plot(
        frequencies,
        np.abs(transmission) ** 2,
        color="black",
        linestyle="--",
        linewidth=1.5,
        label=r"$|{\cal T}_{\rm BH}|^2$",
    )
    upper.plot(
        frequencies,
        np.abs(reflection) ** 2,
        color="#2166ac",
        linestyle="-.",
        linewidth=1.5,
        label=r"$|{\cal R}_H|^2$",
    )
    upper.plot(
        frequencies,
        np.abs(coherent) ** 2,
        color="#b2182b",
        linewidth=1.6,
        label=r"$|{\cal K}|^2$",
    )
    upper.set_ylabel("Transfer strength / probability")
    upper.set_ylim(0.0, 1.02)
    upper.grid(alpha=0.2, linewidth=0.5)
    upper.legend(frameon=False, loc="upper left", ncol=3)

    lower.plot(
        frequencies,
        np.abs(total_reflection) ** 2,
        color="#762a83",
        linewidth=1.6,
        label=r"$|{\cal S}_{\rm tot}|^2$",
    )
    lower.plot(
        frequencies,
        loss_power,
        color="#1b7837",
        linestyle="--",
        linewidth=1.6,
        label=r"$|{\cal L}_{\rm eff}|^2$",
    )
    lower.plot(
        frequencies,
        np.abs(total_reflection) ** 2 + loss_power,
        color="black",
        linestyle=":",
        linewidth=1.3,
        label="sum",
    )
    lower.set_xlabel(r"$M\omega$")
    lower.set_ylabel("Asymptotic probability")
    lower.set_xlim(frequencies[0], frequencies[-1])
    lower.set_ylim(0.0, 1.05)
    lower.grid(alpha=0.2, linewidth=0.5)
    lower.legend(frameon=False, loc="center right")
    figure.subplots_adjust(left=0.13, right=0.98, bottom=0.09, top=0.98)
    save_plot(figure, "black_hole_encoding_response15.png")
    plt.close(figure)


def save_boltzmann_uv_plot():
    frequencies = np.linspace(0.002, 0.60, 500)
    beta = 8.0 * np.pi
    cutoff = 20.0
    exact = np.exp(-beta * frequencies)
    completed = (1.0 + frequencies / cutoff) ** (-beta * cutoff)
    correction = (1.0 / completed - 1.0) / (
        np.exp(beta * frequencies) - 1.0
    )

    figure, axes = plt.subplots(
        2,
        1,
        figsize=(6.3, 5.8),
        sharex=True,
        gridspec_kw={"height_ratios": [1.25, 1.0], "hspace": 0.08},
    )
    upper, lower = axes
    upper.semilogy(
        frequencies,
        exact,
        color="black",
        linestyle="--",
        linewidth=1.5,
        label=r"$e^{-\beta\omega}$",
    )
    upper.semilogy(
        frequencies,
        completed,
        color="#2166ac",
        linewidth=1.7,
        label=r"$W_{\rm UV}$",
    )
    upper.set_ylabel("Flux reflectivity")
    upper.set_ylim(1.0e-7, 1.1)
    upper.grid(alpha=0.2, linewidth=0.5, which="both")
    upper.legend(frameon=False, loc="upper right")

    lower.plot(
        frequencies,
        correction,
        color="#b2182b",
        linewidth=1.7,
        label=r"$\chi_{\rm UV}$",
    )
    lower.axhline(1.0, color="black", linestyle=":", linewidth=1.3)
    lower.set_xlabel(r"$M\omega$")
    lower.set_ylabel("KMS matching factor")
    lower.set_xlim(frequencies[0], frequencies[-1])
    lower.set_ylim(0.75, 1.01)
    lower.grid(alpha=0.2, linewidth=0.5)
    lower.legend(frameon=False, loc="lower left")
    figure.subplots_adjust(left=0.14, right=0.98, bottom=0.10, top=0.98)
    save_plot(figure, "black_hole_encoding_boltzmann_uv15.png")
    plt.close(figure)


def uv_outer_phase(frequencies, beta=8.0 * np.pi, cutoff=20.0):
    """Minimum-phase boundary value of the even UV-completed modulus."""

    def boundary_log(nu):
        return -0.5 * beta * cutoff * np.log1p(nu / cutoff)

    phases = np.empty_like(frequencies)
    for index, frequency in enumerate(frequencies):
        value_at_frequency = boundary_log(frequency)
        derivative_at_frequency = (
            -0.5 * beta / (1.0 + frequency / cutoff)
        )
        removable_limit = -derivative_at_frequency / (2.0 * frequency)

        def integrand(nu):
            if abs(nu - frequency) < 1.0e-9:
                return removable_limit
            return (
                boundary_log(nu) - value_at_frequency
            ) / (frequency**2 - nu**2)

        below = quad(
            integrand,
            0.0,
            frequency,
            epsabs=2.0e-10,
            epsrel=2.0e-9,
            limit=250,
        )[0]
        above = quad(
            integrand,
            frequency,
            np.inf,
            epsabs=2.0e-10,
            epsrel=2.0e-9,
            limit=250,
        )[0]
        phases[index] = 2.0 * frequency * (below + above) / np.pi
    return phases


def uv_channel_data(frequencies, barrier_reflection, barrier_transmission):
    beta = 8.0 * np.pi
    cutoff = 20.0
    reflectivity_power = (
        1.0 + frequencies / cutoff
    ) ** (-beta * cutoff)
    reflection_phase = uv_outer_phase(frequencies, beta, cutoff)
    horizon_reflection = np.sqrt(reflectivity_power) * np.exp(
        1j * reflection_phase
    )
    propagation_phase = np.exp(-1j * frequencies * X0)
    denominator = 1.0 - (
        barrier_reflection
        * horizon_reflection
        * propagation_phase**2
    )
    common_filter = (
        barrier_transmission * propagation_phase / denominator
    )
    inner_echo = common_filter * horizon_reflection
    loss_power = (
        np.abs(common_filter) ** 2 * (1.0 - reflectivity_power)
    )
    thermal_occupation = 1.0 / np.expm1(beta * frequencies)
    horizon_noise = loss_power * thermal_occupation
    asymptotic_echo = inner_echo * (
        barrier_transmission * propagation_phase
    )
    black_hole_limit = (
        np.abs(barrier_transmission) ** 2 * thermal_occupation
    )
    inner_matching = horizon_noise / np.abs(inner_echo) ** 2
    asymptotic_noise_to_echo = (
        horizon_noise / np.abs(asymptotic_echo) ** 2
    )
    return (
        horizon_noise,
        np.abs(asymptotic_echo) ** 2,
        black_hole_limit,
        inner_matching,
        asymptotic_noise_to_echo,
        reflection_phase,
    )


def save_quantum_noise_plot(frequencies, uv_data):
    (
        horizon_noise,
        asymptotic_echo_power,
        black_hole_limit,
        inner_matching,
        asymptotic_noise_to_echo,
        _,
    ) = uv_data
    figure, axes = plt.subplots(
        2,
        1,
        figsize=(6.3, 6.1),
        sharex=True,
        gridspec_kw={"height_ratios": [1.2, 1.0], "hspace": 0.08},
    )
    upper, lower = axes
    upper.semilogy(
        frequencies,
        horizon_noise,
        color="#1b7837",
        linewidth=1.7,
        label=r"$N_{\rm out}^{H}$",
    )
    upper.semilogy(
        frequencies,
        asymptotic_echo_power,
        color="#b2182b",
        linestyle="--",
        linewidth=1.6,
        label=r"$|{\cal K}_{\infty}|^2$",
    )
    upper.semilogy(
        frequencies,
        black_hole_limit,
        color="black",
        linestyle=":",
        linewidth=1.5,
        label=r"$|{\cal T}_{\rm BH}|^2 n_{\beta}$",
    )
    upper.set_ylabel("Occupation / transfer")
    upper.grid(alpha=0.2, linewidth=0.5, which="both")
    upper.legend(frameon=False, loc="upper right")

    lower.plot(
        frequencies,
        inner_matching,
        color="#2166ac",
        linewidth=1.7,
        label=r"$N_{\rm out}^{H}/|{\cal K}|^2$",
    )
    lower.semilogy(
        frequencies,
        asymptotic_noise_to_echo,
        color="#762a83",
        linestyle="--",
        linewidth=1.6,
        label=r"$N_{\rm out}^{H}/|{\cal K}_{\infty}|^2$",
    )
    lower.axhline(1.0, color="black", linestyle=":", linewidth=1.2)
    lower.set_xlabel(r"$M\omega$")
    lower.set_ylabel("Noise-to-echo ratio")
    lower.set_xlim(frequencies[0], frequencies[-1])
    lower.grid(alpha=0.2, linewidth=0.5, which="both")
    lower.legend(frameon=False, loc="upper left")
    figure.subplots_adjust(left=0.14, right=0.98, bottom=0.09, top=0.98)
    save_plot(figure, "black_hole_encoding_quantum_noise15.png")
    plt.close(figure)



def uv_phase_integral(frequency, cutoff, beta=8*np.pi):
    """Independent integral of the exact group delay, with phase(0)=0."""
    ratio = frequency / cutoff
    def integrand(t):
        if abs(t - 1.0) < 1e-7:
            return 0.5 - 0.5*(t-1.0)
        return -np.log(t) / (1.0-t*t)
    intervals = [0.0, ratio] if ratio <= 1.0 else [0.0, 1.0, ratio]
    integral = sum(quad(integrand, a, b, epsabs=2e-12, epsrel=2e-12)[0]
                   for a, b in zip(intervals[:-1], intervals[1:]))
    return beta*cutoff*integral/np.pi


def uv_phase_series(frequencies, cutoff, beta=8*np.pi):
    frequencies = np.asarray(frequencies, dtype=float)
    ratio = frequencies/cutoff
    if np.any(ratio <= 0) or np.any(ratio >= 1):
        raise ValueError("Series requires 0 < frequency/cutoff < 1")
    logarithm = np.log(cutoff/frequencies)
    result = np.zeros_like(frequencies)
    for j in range(200):
        degree = 2*j+1
        term = ratio**(2*j)*(logarithm/degree + 1.0/degree**2)
        result += term
        if np.max(np.abs(term)) < 1e-15:
            return beta*frequencies/np.pi*result
    raise RuntimeError("Phase series did not converge")


def uv_delay(frequencies, cutoff, beta=8*np.pi):
    x = np.asarray(frequencies, dtype=float)/cutoff
    with np.errstate(divide='ignore', invalid='ignore'):
        result = -np.log(x)/(1.0-x*x)
    return beta/np.pi*np.where(np.abs(x-1) < 1e-7, 0.5-0.5*(x-1), result)


def phase_crossings(frequencies, reflection, cutoff, ns=(4,5,6), extra_delay=0.0):
    barrier_phase = np.unwrap(np.angle(reflection))
    interpolant = CubicSpline(frequencies, barrier_phase)
    def total_phase(w):
        return interpolant(w) + uv_phase_series(w, cutoff) + w*extra_delay - 2*w*X0
    return np.array([brentq(lambda w: total_phase(w)-2*np.pi*n,
                            frequencies[0],frequencies[-1],xtol=2e-13)
                     for n in ns])


def uv_residual_phase(frequencies, cutoff=20.0, scale=2.0, beta=8*np.pi):
    """Exact convergent phase-difference series after removing its linear term."""
    frequencies = np.asarray(frequencies, dtype=float)
    if scale <= 1 or np.any(frequencies <= 0) or np.any(frequencies >= cutoff):
        raise ValueError("Requires scale > 1 and 0 < frequency < cutoff")
    ratio = frequencies/cutoff
    logarithm = np.log(cutoff/frequencies)
    result = np.zeros_like(frequencies)
    for j in range(1, 200):
        degree = 2*j+1
        factor = scale**(-2*j)
        term = ratio**(2*j)*((factor-1)*(logarithm/degree+1/degree**2)
                             +factor*np.log(scale)/degree)
        result += term
        if np.max(np.abs(term)) < 1e-16:
            return beta*frequencies/np.pi*result
    raise RuntimeError("Residual series did not converge")


def uv_residual_cubic(frequencies, cutoff=20.0, scale=2.0, beta=8*np.pi):
    frequencies = np.asarray(frequencies, dtype=float)
    return beta*frequencies**3/(np.pi*cutoff**2)*(
        (scale**-2-1)*(np.log(cutoff/frequencies)/3+1/9)
        + scale**-2*np.log(scale)/3)


def delay_comparison_data(frequencies, reflection):
    """Keep both moduli, and add a positive delay to the lower-cutoff response."""
    beta=8*np.pi
    phases=[uv_phase_series(frequencies,c) for c in [20.,40.]]
    flux=[np.exp(-beta*c*np.log1p(frequencies/c)) for c in [20.,40.]]
    modulation=[1/np.abs(1-reflection*np.sqrt(W)*np.exp(1j*(p-2*frequencies*X0)))**2
                for W,p in zip(flux,phases)]
    crossings=[phase_crossings(frequencies,reflection,c) for c in [20.,40.]]
    extra_delay=8*np.log(2)
    delayed=1/np.abs(1-reflection*np.sqrt(flux[0])*
                     np.exp(1j*(phases[0]+frequencies*extra_delay-2*frequencies*X0)))**2
    delayed_crossings=phase_crossings(frequencies,reflection,20.,extra_delay=extra_delay)
    residual=uv_residual_phase(frequencies)
    raw_relative=modulation[1]/modulation[0]-1
    aligned_relative=modulation[1]/delayed-1
    metrics={'extra_delay_over_M':float(extra_delay),
             'equivalent_delta_L_over_M':float(extra_delay/2),
             'residual_at_Momega_035_rad':float(uv_residual_phase(.35)),
             'max_abs_residual_rad':float(np.max(abs(residual))),
             'max_cubic_approximation_error_rad':float(np.max(abs(residual-uv_residual_cubic(frequencies)))),
             'max_abs_relative_cavity_raw':float(np.max(abs(raw_relative))),
             'max_abs_relative_cavity_delay_aligned':float(np.max(abs(aligned_relative))),
             'delay_aligned_crossing_shifts':(crossings[1]-delayed_crossings).tolist()}
    return phases,modulation,crossings,delayed,delayed_crossings,residual,metrics


def save_uv_cutoff_plot(frequencies, reflection):
    beta=8*np.pi
    phases,modulation,crossings,delayed,delayed_crossings,residual,metrics = delay_comparison_data(frequencies,reflection)
    fig,axes=plt.subplots(3,1,figsize=(6.3,8.3),gridspec_kw={'hspace':.48})
    axes[0].plot(frequencies,phases[1]-phases[0],color='#762a83',lw=2.2,
                 label=r'$\phi_{40/M}-\phi_{20/M}$')
    axes[0].plot(frequencies,8*frequencies*np.log(2),color='black',ls='--',lw=1.1,
                 label=r'$8M\omega\log 2$')
    axes[0].set(xlabel=r'$M\omega$',ylabel='Phase change (rad)',xlim=(.15,.6))
    axes[0].legend(frameon=False,loc='upper left')
    axes[1].plot(frequencies,1e3*residual,color='#762a83',lw=2.2,
                 label=r'$\epsilon_{2,c}$ (exact)')
    axes[1].plot(frequencies,1e3*uv_residual_cubic(frequencies),color='black',ls='--',lw=1.1,
                 label='Leading dispersive term')
    axes[1].set(xlabel=r'$M\omega$',ylabel='Residual phase (mrad)',xlim=(.15,.6))
    axes[1].legend(frameon=False,loc='lower left')
    mask=frequencies<=.3
    axes[2].plot(frequencies[mask],modulation[0][mask],color='.45',ls=':',lw=1.8,
                 label=r'$M\omega_c=20$')
    axes[2].plot(frequencies[mask],modulation[1][mask],color='#b2182b',lw=2.1,
                 label=r'$M\omega_c=40$')
    axes[2].plot(frequencies[mask],delayed[mask],color='#2166ac',ls='--',lw=1.3,
                 label=r'$M\omega_c=20$, added delay')
    axes[2].set(xlabel=r'$M\omega$',ylabel=r'Cavity factor $|D_{\rm UV}|^{-2}$',xlim=(.15,.3))
    axes[2].legend(frameon=False,loc='upper right',fontsize=8)
    for ax in axes: ax.grid(alpha=.2,lw=.5)
    fig.subplots_adjust(left=.15,right=.98,bottom=.07,top=.98)
    save_plot(fig, 'black_hole_encoding_uv_phase15.png')
    fig.savefig('black_hole_encoding_uv_phase15.pdf', bbox_inches='tight')
    plt.close(fig)
    np.savetxt('bhmap15_uv_spectra.csv',np.column_stack((frequencies,*phases,*modulation,delayed,residual,
                uv_residual_cubic(frequencies),modulation[1]/modulation[0]-1,modulation[1]/delayed-1)),
               delimiter=',',header='Momega,phase_c20,phase_c40,cavity_c20,cavity_c40,cavity_c20_delayed,residual_phase_rad,residual_cubic_rad,relative_cavity_raw,relative_cavity_delay_aligned',comments='')
    with open('bhmap15_phase_crossings.csv','w',newline='') as f:
        writer=csv.writer(f);writer.writerow(['n','Momega_c20','Momega_c40','difference','Momega_c20_delayed','delay_aligned_difference'])
        for n,w20,w40,wd in zip([4,5,6],*crossings,delayed_crossings):
            writer.writerow([n,w20,w40,w40-w20,wd,w40-wd])
    with open('bhmap15_cutoff_table.csv','w',newline='') as f:
        writer=csv.writer(f);writer.writerow(['Mcutoff','chi_at_Momega_035','phase_rad','delay_over_M'])
        for c in [20.,40.]:
            w=.35;chi=np.expm1(beta*c*np.log1p(w/c))/np.expm1(beta*w)
            writer.writerow([c,chi,float(uv_phase_series(w,c)),float(uv_delay(w,c))])
    return crossings,metrics


def verify_phase_formulas():
    points=np.array([.15,.35,.6])
    results={}
    for c in [20.,40.]:
        hilbert=uv_outer_phase(points,cutoff=c)
        integrated=np.array([uv_phase_integral(w,c) for w in points])
        series=uv_phase_series(points,c)
        delta=1e-5
        numerical_delay=np.array([(uv_phase_integral(w+delta,c)-uv_phase_integral(w-delta,c))/(2*delta) for w in points])
        error=float(np.max(abs(hilbert-integrated)))
        series_error=float(np.max(abs(series-integrated)))
        delay_error=float(np.max(abs(numerical_delay-uv_delay(points,c))))
        results[str(c)]={'phase_integral_vs_Hilbert':error,'phase_series_vs_integral':series_error,
                         'delay_vs_finite_difference':delay_error}
        assert error<2e-7 and series_error<2e-10 and delay_error<2e-7
    residual_error=float(np.max(abs(uv_residual_phase(points)-(
        uv_phase_series(points,40.)-uv_phase_series(points,20.)-points*8*np.log(2)))))
    results['residual_series_vs_phase_difference']=residual_error
    assert residual_error < 1e-12
    return results


def sensitivity_checks(frequencies,data,base_crossings,base_metrics):
    global X_PLUS, X_MINUS
    results={}
    xp_old,xm_old=X_PLUS,X_MINUS
    def paired_metrics(grid,reflection):
        comparison=delay_comparison_data(grid,reflection)[-1]
        return {'max_delay_aligned_crossing_shift_change':float(np.max(abs(
                    np.array(comparison['delay_aligned_crossing_shifts'])-
                    base_metrics['delay_aligned_crossing_shifts']))),
                'max_relative_cavity_delay_aligned':comparison['max_abs_relative_cavity_delay_aligned'],
                'change_in_max_relative_cavity_delay_aligned':abs(comparison['max_abs_relative_cavity_delay_aligned']-
                    base_metrics['max_abs_relative_cavity_delay_aligned'])}
    for xp in [280.,560.]:
        X_PLUS=xp
        other=transfer_data(frequencies)
        relative=[float(np.max(abs(abs(other[i])**2/abs(data[i])**2-1))) for i in [1,3]]
        relative.append(float(np.max(abs(other[5]/data[5]-1))))
        roots=[phase_crossings(frequencies,other[0],c) for c in [20.,40.]]
        results[f'outer_{xp:g}']={'max_relative_T_K_L':relative,
              'max_phase_crossing_change':float(np.max(abs(np.array(roots)-base_crossings)))}
        results[f'outer_{xp:g}'].update(paired_metrics(frequencies,other[0]))
    X_PLUS=xp_old
    X_MINUS=-30.
    inner=transfer_data(frequencies)
    results['inner_minus30']={'relative_transmission':float(np.max(abs(abs(inner[1])**2/abs(data[1])**2-1))),
           'relative_K':float(np.max(abs(abs(inner[3])**2/abs(data[3])**2-1))),
           'relative_L':float(np.max(abs(inner[5]/data[5]-1)))}
    results['inner_minus30'].update(paired_metrics(frequencies,inner[0]))
    X_MINUS=xm_old
    dense_frequencies=np.linspace(.15,.6,601)
    dense_r,_=barrier_amplitudes(dense_frequencies)
    roots=[phase_crossings(dense_frequencies,dense_r,c) for c in [20.,40.]]
    results['grid_601']={'max_phase_crossing_change':float(np.max(abs(np.array(roots)-base_crossings)))}
    results['grid_601'].update(paired_metrics(dense_frequencies,dense_r))
    return results


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--verify-boundaries',action='store_true')
    args=parser.parse_args()
    os.chdir(Path(__file__).resolve().parent)
    set_plot_style()
    frequencies = np.linspace(0.15, 0.60, 301)
    data = transfer_data(frequencies)
    save_response_plot(frequencies, *data[1:6])
    save_boltzmann_uv_plot()
    uv_data = uv_channel_data(frequencies, data[0], data[1])
    save_quantum_noise_plot(frequencies, uv_data)
    roots,delay_metrics=save_uv_cutoff_plot(frequencies,data[0])
    results={'barrier_flux_defect':float(data[6]),'complete_channel_defect':float(data[7]),
             'phase_formula_checks':verify_phase_formulas(),'delay_comparison':delay_metrics}
    if args.verify_boundaries: results['sensitivity']=sensitivity_checks(frequencies,data,np.array(roots),delay_metrics)
    Path('bhmap15_validation.json').write_text(json.dumps(results,indent=2)+'\n')
    print(json.dumps(results,indent=2))


if __name__ == "__main__":
    main()

